Pushing subarcsecond resolution imaging down to 30 MHz with the trans-European International LOFAR Telescope

Relatively little information is available about the Universe at ultra-low radio frequencies, i.e. below 50 MHz (ULF), although the ULF spectral window contains a wealth of unique diagnostics for studying galactic and extragalactic phenomena. Sub-arcsecond resolution imaging at these frequencies is extremely difficult, due to the long baselines (>1000 km) required and large ionospheric perturbations. We have conducted a pilot project to investigate the ULF performance and potential of the International LOFAR Telescope (ILT), a trans-European interferometric array with baselines up to ~2000 km and observing frequencies down to 10 MHz. We have successfully produced images with sub-arcsecond resolution for 6 radio sources at frequencies down to 30 MHz. This is more than an order of magnitude better resolution than pre-ILT observations at similar frequencies. The six targets that we have imaged (3C 196, 3C 225, 3C 273, 3C 295, 3C 298 and 3C 380) are bright radio sources with compact structures. By comparing our data of 3C 196 and 3C 273 with observations at higher frequencies, we investigate their spatially resolved radio spectral properties. Our success shows that at frequencies down to 30 MHz, sub-arcsecond imaging with the ILT is possible. Further analysis is needed to determine the feasibility of observations of fainter sources or sources with less compact emission.

==> images/fixapos.py <==
import glob
import os

fixlist = glob.glob('*')
fixedlist = []
for i in fixlist:
    try:
        fixedlist.append(i.split(' ')[0]+i.split(' ')[1])
    except:
        fixedlist.append(i)

for o,n in zip(fixlist,fixedlist):
    os.system(f'mv "{o}" {n}')

